Lithium, Carbon, and Oxygen Abundances of Hyades F-G Type Stars

In an attempt to carry out a systematic study on the behavior of the photospheric abundances of Li, C, and O (along with Fe) for Hyades main-sequence stars in the T_eff range of ~5000-7000K, we conducted an extensive spectrum-synthesis analysis applied to four spectral regions (comprising lines of Fe-group elements, Li I 6708 line, C I 7111-7119 lines, and O I 6156-8 lines) based on the high-dispersion spectra of 68 selected F-G type stars belonging to this cluster. The abundances of C and O turned out to be fairly uniform in a marginally supersolar level such like the case of Fe: <[C/H]> = +0.15 (sigma = 0.08), <[O/H]> = +0.22 (sigma = 0.14), and <[Fe/H]> = +0.11(sigma = 0.08), suggesting that the primordial abundances are almost retained for these elements. Strictly, however, they show a slightly increasing trend with a decrease in T_eff (typically on the order of ~10^(-4) dex/K; while this might be due to an improper choice of atmospheric parameters, we found it hard to give a quantitatively reasonable explanation. Regarding Li, we confirmed the well-known T_eff-dependent trend in the Li abundance reported so far (a conspicuous Li-trough at 6300K <T_eff< 6700K and a progressive decrease toward a lower T_eff at T_eff < 6000K), which means that the surface Li of Hyades stars is essentially controlled only by T_eff and other parameters such as the rotational velocity are almost irrelevant.

==> anc/ReadMe.txt <==
================================================================================
Keywords: Galaxy: open clusters and associations: individual (Hyades) --- 
stars: abundances  --- stars: atmospheres --- stars: late-type 
--- stars: rotation 

Abstract:

The files (tableE1.dat, tableE2.dat) in this directory constitute the 
electronic Tables for the paper "Lithium, Carbon, and Oxygen Abundances of 
Hyades F-G Type Stars (Y. Takeda et al.)", which includes the data of 
fundamental stellar parameters along with the resulting abundances of 68 targets,
and the results of atmospheric parameters for 37 stars spectroscopically derived 
by using Fe I and Fe II lines (cf. Takeda 2008). 

File Summary:
--------------------------------------------------------------------------
FileName  Lrecl Records   Explanations
--------------------------------------------------------------------------
ReadMe      ... ...  This file
tableE1.dat 257  68  adopted stellar parameters and the results of abundance analyses
tableE2.dat  87  37  spectroscopically determined atmospheric parameters for 37 stars  
--------------------------------------------------------------------------

Description: "tableE1.dat"
--------------------------------------------------------------------------
Included are the fundamental stellar data (e.g., HD/HIP number, B-V color), 
adopted atmospheric parameters (Teff, log g, vt), and the broadening parameter 
as well as the elemental abundances (Fe, Li, C, O) determined from spectrum 
fitting.  Besides, the related quantities (e.g., NLTE correction, equivalent 
width, and abundance variations in response to changes of Teff, log g, xi) 
resulting from the analyses are also presented. For indeterminable cases,
dummy values (such as 999.9, -9.99, 999) are tentatively given.
The data are arranged in the order of decreasing Teff.
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE1.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1-  6  I6    ---      HD      HD number (Henry Draper Catalogue)
   7- 12  I6    ---      HIP     HIP number (Hipparcos Catalogue)
  13- 17  F5.2  mag      Mv      abolute visual magnitude
  18- 22  F5.2  mag      B-V     B-V color
  23- 27  I5     K       Teff    effective temperature        
  28- 32  F6.2  cm/s^2   Logg    log surface gravity        
  33- 36  F4.1  km/s     xi      microturbulence        
  40- 44  F5.1  km/s     vm      macrobroadening velocity (measure of vsini) [see Note 1]
  45- 49  F6.2  dex     A(Fe)    (LTE) Fe abundance from 6080-6089 fitting 
  50- 50  A1    ---     flag     uncertainty flag (uncertain if this flag is '*')
  51- 56  F6.2  dex     d(nover) A(Fe) variation if no-overshooting model is used 
  57- 61  I5    mdex    dx+Fe    A(Fe) variation in response to xi variation of +0.5 km/s 
  62- 66  I5    mdex    dx-Fe    A(Fe) variation in response to xi variation of -0.5 km/s 
  67- 71  I5    mdex    dT+Fe    A(Fe) variation in response to Teff variation of +100K 
  72- 76  I5    mdex    dT-Fe    A(Fe) variation in response to Teff variation of -100K 
  77- 81  I5    mdex    dg+Fe    A(Fe) variation in response to logg variation of +0.1dex 
  82- 86  I5    mdex    dg-Fe    A(Fe) variation in response to logg variation of -0.1dex 
  89- 94  F6.1   mA     EW6708    (inversely evaluated) equivalent width of Li 6708 line [see Note 2] 
  95-100  F6.2  dex     A(Li)6708(NLTE) Li abundance derived from EW6708 [see Note 3]
 101-101  A1    ---     flag     uncertainty flag (uncertain if this flag is '*')
 102-107  F6.2  dex     Del6708  non-LTE abundance correction for Li 6708 line
 108-113  F6.2  dex     d(nover) Li abundance variation if no-overshooting model is used 
 114-118  I5    mdex    dx+6708  A(Li)6708 variation in response to xi variation of +0.5 km/s 
 119-123  I5    mdex    dx-6708  A(Li)6708 variation in response to xi variation of -0.5 km/s 
 124-128  I5    mdex    dT+6708  A(Li)6708 variation in response to Teff variation of +100K 
 129-133  I5    mdex    dT-6708  A(Li)6708 variation in response to Teff variation of -100K 
 134-138  I5    mdex    dg+6708  A(Li)6708 variation in response to logg variation of +0.1dex 
 139-143  I5    mdex    dg-6708  A(Li)6708 variation in response to logg variation of -0.1dex 
 146-151  F6.1   mA     EW7113    (inversely evaluated) equivalent width of C 7113 line  
 152-157  F6.2  dex     A(C)7113 (NLTE) C abundance derived from EW7113 
 158-158  A1    ---     flag     uncertainty flag (uncertain if this flag is '*')
 159-164  F6.2  dex     Del7113  non-LTE abundance correction for C 7113 line
 165-170  F6.2  dex     d(nover) C abundance variation if no-overshooting model is used 
 171-175  I5    mdex    dx+7113  A(C)7113 variation in response to xi variation of +0.5 km/s 
 176-180  I5    mdex    dx-7113  A(C)7113 variation in response to xi variation of -0.5 km/s 
 181-185  I5    mdex    dT+7113  A(C)7113 variation in response to Teff variation of +100K 
 186-190  I5    mdex    dT-7113  A(C)7113 variation in response to Teff variation of -100K 
 191-195  I5    mdex    dg+7113  A(C)7113 variation in response to logg variation of +0.1dex 
 196-200  I5    mdex    dg-7113  A(C)7113 variation in response to logg variation of -0.1dex 
 203-208  F6.1   mA     EW6158    (inversely evaluated) equivalent width of O 6158 line  
 209-214  F6.2  dex     A(O)6158 (NLTE) O abundance derived from EW6158 
 215-215  A1    ---     flag     uncertainty flag (uncertain if this flag is '*')
 216-221  F6.2  dex     Del6158  non-LTE abundance correction for O 6158 line
 222-227  F6.2  dex     d(nover) O abundance variation if no-overshooting model is used 
 228-232  I5    mdex    dx+6158  A(O)6158 variation in response to xi variation of +0.5 km/s 
 233-237  I5    mdex    dx-6158  A(O)6158 variation in response to xi variation of -0.5 km/s 
 238-242  I5    mdex    dT+6158  A(O)6158 variation in response to Teff variation of +100K 
 243-247  I5    mdex    dT-6158  A(O)6158 variation in response to Teff variation of -100K 
 248-252  I5    mdex    dg+6158  A(O)6158 variation in response to logg variation of +0.1dex 
 253-257  I5    mdex    dg-6158  A(O)6158 variation in response to logg variation of -0.1dex 
-----------------------------------------------------------------------------
Note 1:
Since two different macro-broadeing functions (rotational or Gaussian) were applied case by case 
depending on the shape of spectral lines, which was actually adopted is discriminated by the sign: 
If the value (vm) given here is negative, |vm| --> vm(r) (rotational broadening function)
If it is positive, vm --> vm(g) (Gaussian broadening function).

Note 2:
If EW6708 is negative, |EW6708| is the upper limit (for the indeterminable case).

Note 3:
If the A(Li)6708 value given here is larger than 10, it is the indeterminable case
and A(Li)6708 - 10.00 yields the upper limit for A(Li).   


Description: "tableE2.dat"
--------------------------------------------------------------------------
Included are the atmospheric parameters (Teff, log g, xi, A(Fe)) for 37 G-type stars
(sub-sample of our 68 targets), which were determined from the equivalent widths of
Fe I and Fe II lines  (cf. Takeda 2008).The adopted values (Teff/log g from de Bruij 
et al. and empirical formula for xi) in this study and the resulting A(Fe) values from 
the spectrum fitting are also given for comparison (the same as those given in tableE1.dat).
The data are arranged in the order of increasing HD number.
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE2.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label    Explanations
----------------------------------------------------------------------------------------
   1-  6  I6    ---      HD       HD number (Henry Draper Catalogue)
   7- 14 F8.1    K       Teffsp   Effective temperarure derived from FeI/FeII lines
  15- 19 F5.1    K       e(Teffsp)uncertainty in Teff [see Note 4]
  20- 26 F7.3  cm/s^2    loggsp   logarithmic surface gravity derived from FeI/FeII lines
  27- 32 F6.3  cm/s^2    e(loggsp)uncertainty in logg [see Note 4]
  33- 38 F6.2   km/s     xisp     microturbulent velocity derived from FeI/FeII lines
  39- 43 F5.2   km/s     e(xisp)  uncertainty in xi [see Note 4]
  44- 50 F7.3   dex     <A(FeI)>  averaged Fe abundance derived from FeI lines (=<A(FeII)>
  51- 56 F7.3   dex     s(A(FeI)) standard deviation of A(FeI)
  57- 62 F7.3   dex     e(A(FeI)) mean error of <A(FeI)> (=s/sqrt(N1), N1:number of FeI line)
  63- 71  I9     K      Teffstd   standard effective temperature adopted in this study
  72- 76 F5.2  cm/s^2   loggstd   standard logarithmic surface gravity adopted in this study
  77- 80 F4.1   km/s     xistd    standard microturbulent velocity adopted in this study
  81- 87 F7.3   dex     A(Fe)std  standard Fe abundance derived from 6080-6089A fitting
----------------------------------------------------------------------------------------

Note 4:
These statistical uncetainties were estimated by following the procedure described 
in subsection 5.2 of Takeda et al. (2002, PASJ, 54, 451). Note that this procedure 
sometimes does not work satisfactorily (e.g., for the case that A vs. EW or 
A vs. chi relation is not sufficiently flat but somewhat curved). In such cases, 
'0' is tentatively assigned. (So, this zero value does NOT mean that error is 
infinitesimally small.)


==> anc/tableE1.dat <==
024357 18170 2.88 0.35 7000 4.30 2.2   -59.5 7.47  -0.04 -016  021  015 -015  029 -030    50.8  3.19  -0.09 -0.08 -002  003  067 -065 -004  004    58.9  8.49  -0.03 -0.08 -023  022 -035  038  025 -025    36.5  9.06  -0.02 -0.12 -009  009 -063  065  025 -024
026462 19554 2.78 0.36 6971 4.30 2.2    10.7 7.66  -0.06 -026  035  015 -015  031 -032    58.8  3.25  -0.09 -0.08 -003  002  066 -067 -004  003    68.3  8.61  -0.04 -0.07 -027  027 -036  040  025 -024    25.0  8.85  -0.02 -0.07 -006  006 -060  063  027 -026
026015 19261 2.66 0.40 6795 4.32 2.0   -27.4 7.58  -0.05 -023  030  012 -008  034 -033    15.5  2.51  -0.05 -0.07 -001  001  070 -071 -004  004    67.1  8.69  -0.03 -0.07 -027  025 -043  046  025 -026    16.5  8.75  -0.01 -0.06 -005  004 -064  065  029 -028
026911 19877 3.07 0.40 6783 4.32 2.0   -63.6 7.61  -0.05 -022  028  018 -017  027 -028    73.7  3.24  -0.10 -0.07 -004  004  070 -068 -003  004    67.4  8.69  -0.04 -0.07 -027  026 -044  046  026 -026   999.9 -9.99  -9.99 -9.99  999  999  999  999  999  999
027561 20357 3.05 0.41 6728 4.33 2.0   -19.2 7.60  -0.05 -025  039  013 -012  032 -032    -2.0 11.56  -9.99 -9.99  000  000  073 -074 -005  005    56.4  8.58  -0.03 -0.07 -023  021 -044  047  027 -026    19.6  8.89  -0.01 -0.08 -005  005 -066  067  029 -027
018404 13834 3.29 0.41 6714 4.33 2.0   -25.5 7.58  -0.05 -024  033  012 -008  034 -032    -2.0 11.55  -9.99 -9.99 -001  000  072 -075 -005  004    60.3  8.64  -0.03 -0.06 -026  023 -045  048  027 -026    30.4  9.16  -0.01 -0.08 -009  008 -070  071  026 -026
025102 18658 3.38 0.42 6705 4.33 1.9   -58.2 7.55  -0.04 -022  029  016 -017  027 -028    -5.0 11.95  -9.99 -9.99 -001  000  072 -075 -005  004    73.6  8.81  -0.04 -0.07 -029  027 -046  049  025 -026    23.5  9.01  -0.01 -0.15 -006  007 -068  070  028 -027
028736 21152 3.19 0.42 6693 4.33 1.9   -40.7 7.52  -0.05 -022  028  011 -012  032 -033     2.0  1.53  -0.04 -0.07  000  000  073 -076 -004  005    60.0  8.65  -0.03 -0.07 -025  022 -046  048  026 -027    29.6  9.16  -0.01 -0.10 -008  008 -069  071  026 -025
026345 19504 3.44 0.43 6660 4.34 1.9   -25.4 7.61  -0.05 -028  037  011 -010  033 -033    -2.0 11.51  -9.99 -9.99  000  000  073 -074 -004  005    60.2  8.67  -0.03 -0.07 -025  022 -046  049  026 -027    17.9  8.89  -0.01 -0.08 -005  005 -065  067  029 -028
028568 21053 3.43 0.43 6656 4.34 1.9   -66.9 7.54  -0.04 -023  030  015 -016  028 -028    -5.0 11.91  -9.99 -9.99  000  000  072 -073 -005  004    59.3  8.66  -0.03 -0.07 -023  023 -045  050  027 -026    20.2  8.96  -0.01 -0.11 -006  005 -066  068  028 -028
028911 21267 3.41 0.43 6651 4.34 1.9   -46.3 7.49  -0.05 -020  028  013 -017  032 -032     4.8  1.89  -0.04 -0.05  000  001  073 -073 -004  005    62.9  8.71  -0.03 -0.07 -025  024 -046  050  027 -026    15.0  8.80  -0.01 -0.10 -005  004 -065  066  029 -029
027534 20350 3.29 0.44 6598 4.34 1.8   -39.4 7.52  -0.03 -025  032  007 -012  030 -031    -6.0 11.95  -9.99 -9.99  000  000  074 -073 -002  004    54.2  8.62  -0.03 -0.07 -025  020 -048  050  027 -027   999.9 -9.99  -9.99 -9.99  999  999  999  999  999  999
029225 21474 3.45 0.44 6593 4.35 1.8   -46.3 7.61  -0.04 -028  037  016 -020  027 -028    -6.0 11.95  -9.99 -9.99  000  001  074 -073 -003  003    54.6  8.64  -0.03 -0.07 -026  020 -049  050  026 -028   999.9 -9.99  -9.99 -9.99  999  999  999  999  999  999
027848 20567 3.32 0.45 6558 4.35 1.8   -33.0 7.60  -0.04 -029  041  004 -003  035 -035     5.1  1.85  -0.03 -0.05  000  001  073 -071 -003  003    48.1  8.56  -0.02 -0.07 -022  017 -049  050  026 -027    16.6  8.92  -0.01 -0.10 -006  005 -067  069  028 -028
031845 23214 3.57 0.45 6558 4.35 1.8   -29.6 7.51  -0.05 -023  032  005 -007  035 -036    10.3  2.17  -0.03 -0.05  000  001  073 -072 -003  003    47.5  8.55  -0.02 -0.07 -020  018 -049  050  027 -026    21.2  9.06  -0.01 -0.09 -007  006 -069  071  027 -027
028406 20948 3.57 0.45 6554 4.35 1.8   -28.8 7.48  -0.05 -024  032  003 -004  036 -036    18.9  2.44  -0.04 -0.05 -001  001  071 -073 -003  003    46.1  8.53  -0.02 -0.07 -019  017 -048  050  028 -026    18.1  8.98  -0.01 -0.08 -007  005 -068  070  028 -028
027483 20284 2.84 0.46 6533 4.36 1.8   -16.2 7.30* -0.05 -010  013  015 -017  026 -029    -1.0 11.12  -9.99 -9.99  000  000  073 -059 -002  003    36.0  8.36* -0.02 -0.07 -005  019 -047  050  028 -027   999.9 -9.99  -9.99 -9.99  999  999  999  999  999  999
027731 20491 3.69 0.46 6507 4.36 1.7   -35.8 7.68  -0.05 -034  045  007 -008  033 -035     8.6  2.05  -0.03 -0.04 -001  000  073 -069 -003  003    53.3  8.67  -0.02 -0.07 -022  019 -050  053  026 -027    11.2  8.76  -0.01 -0.06 -003  003 -066  068  030 -030
028483 21008 3.59 0.47 6474 4.37 1.7   -22.5 7.53  -0.04 -027  040 -003  003  039 -040     7.6  1.98  -0.02 -0.04 -001  000  073 -069 -003  002    53.4  8.69  -0.02 -0.07 -022  019 -051  055  027 -027    26.0  9.25  -0.01 -0.10 -008  008 -072  075  027 -025
028608 21066 3.83 0.47 6465 4.37 1.7   -27.3 7.55  -0.05 -026  035  008 -010  033 -034    15.2  2.28  -0.03 -0.04 -001  001  074 -072 -003  003    44.8  8.56  -0.02 -0.07 -020  017 -049  055  028 -027    20.4  9.11  -0.01 -0.09 -006  006 -070  073  029 -027
030869 22607 3.19 0.50 6339 4.39 1.6   -21.9 7.42* -0.04 -026  034 -017  000  043 -047     6.1  1.79* -0.01 -0.03  000  000  073 -081 -003  003    50.5  8.73* -0.02 -0.07 -021  018 -057  062  028 -028    47.8  9.79*  0.00 -0.12 -015  012 -081  085  021 -022
027383 20215 3.68 0.51 6310 4.40 1.5    10.2 7.60* -0.04 -033  044  018 -026  026 -028    22.6  2.37* -0.01 -0.04 -001  001  077 -080 -003  003    41.8  8.61* -0.02 -0.06 -021  015 -057  063  028 -029    15.8  9.10*  0.00 -0.08 -005  004 -075  077  029 -028
027991 20661 3.10 0.51 6310 4.40 1.5    11.0 7.55  -0.04 -027  035  018 -024  026 -028    55.4  2.80  -0.03 -0.04 -003  002  077 -080 -003  003    44.7  8.66  -0.02 -0.06 -024  016 -058  063  028 -028    14.2  9.04   0.00 -0.08 -005  003 -074  076  029 -029
026784 19796 3.73 0.51 6291 4.40 1.5    13.4 7.74  -0.04 -041  053  021 -024  026 -027    84.8  3.02  -0.04 -0.04 -004  004  079 -080 -003  003    45.2  8.68  -0.02 -0.06 -024  016 -059  064  029 -028    11.1  8.92   0.00 -0.07 -004  003 -073  075  030 -029
027808 20557 4.07 0.52 6275 4.41 1.5    10.1 7.66  -0.04 -033  043  026 -030  023 -025    90.9  3.06  -0.04 -0.04 -006  004  080 -080 -003  003    41.6  8.63  -0.02 -0.06 -021  015 -060  064  029 -029    10.3  8.90   0.00 -0.08 -003  003 -073  074  030 -029
028394 20935 3.85 0.53 6242 4.41 1.5    17.3 7.60  -0.04 -028  036  018 -020  027 -029    16.3  2.17   0.00 -0.03 -001  001  081 -077 -003  003    42.7  8.67  -0.02 -0.06 -022  015 -062  064  029 -029    21.6  9.34   0.00 -0.10 -008  006 -080  078  026 -027
030809 22566 4.07 0.53 6239 4.41 1.4     9.2 7.70  -0.04 -037  047  031 -034  021 -022     4.6  1.60   0.00 -0.03  000  000  081 -076 -003  002    42.4  8.67  -0.02 -0.06 -025  014 -062  065  028 -029    11.6  8.99   0.00 -0.08 -004  003 -075  075  030 -029
028363 20916 3.16 0.54 6202 4.42 1.4     5.3 7.35* -0.04 -020  025  020 -030  024 -026    44.9  2.63*  0.00 -0.04 -002  002  080 -081 -003  003    34.3  8.55* -0.01 -0.06 -014  013 -062  066  010 -029    10.4  8.96*  0.00 -0.07 -004  003 -074  076  030 -030
030738 22524 3.72 0.54 6202 4.42 1.4    13.9 7.63  -0.04 -030  037  026 -032  023 -025   108.4  3.12  -0.04 -0.04 -006  005  081 -082 -003  003    47.4  8.78  -0.02 -0.06 -019  016 -064  067  028 -028    13.2  9.09   0.00 -0.08 -004  004 -076  078  029 -029
028205 20815 4.11 0.54 6199 4.42 1.4     8.5 7.71  -0.04 -039  051  031 -036  021 -022    99.7  3.06  -0.03 -0.04 -006  004  081 -082 -003  003    42.0  8.69  -0.02 -0.06 -024  014 -063  067  029 -029    11.8  9.03   0.00 -0.08 -004  004 -075  077  030 -029
028635 21112 4.23 0.54 6186 4.42 1.4     4.9 7.64  -0.04 -034  044  030 -037  020 -022    94.0  3.01  -0.03 -0.04 -006  004  080 -083 -003  003    34.3  8.56  -0.02 -0.06 -014  013 -062  067  010 -029    11.4  9.02   0.00 -0.08 -004  003 -075  077  029 -030
030810 22550 3.31 0.54 6174 4.43 1.4     6.1 7.54  -0.04 -027  035  029 -039  020 -022    68.9  2.82  -0.02 -0.04 -004  002  079 -083 -003  003    33.8  8.56   0.01 -0.06 -013  013 -062  048  011 -029     7.4  8.81   0.00 -0.07 -002  002 -072  076  031 -031
035768 25639 3.82 0.56 6122 4.44 1.3     5.5 7.66  -0.04 -035  045  039 -048  017 -018    55.8  2.69   0.01 -0.03 -002  002  080 -086 -002  003    39.8  8.71  -0.02 -0.06 -024  013 -065  072  029 -029    13.0  9.15   0.00 -0.08 -005  004 -076  082  029 -029
028033 20712 4.03 0.56 6118 4.44 1.3     4.7 7.71  -0.04 -041  052  039 -047  016 -018   122.5  3.14  -0.03 -0.03 -007  006  081 -087 -003  003    44.7  8.80  -0.02 -0.06 -018  014 -067  073  028 -029    12.9  9.15   0.00 -0.08 -005  004 -076  082  029 -029
027406 20237 4.20 0.56 6107 4.44 1.3     8.9 7.69  -0.04 -040  050  035 -043  019 -020    90.6  2.93  -0.02 -0.03 -005  003  081 -088 -003  003    36.7  8.66  -0.01 -0.06 -020  013 -066  073  030 -029     7.8  8.89   0.00 -0.08 -003  002 -074  079  030 -030
028237 20826 4.12 0.56 6107 4.44 1.3     7.9 7.58  -0.04 -032  040  035 -045  018 -020    74.5  2.81  -0.02 -0.03 -004  002  081 -088 -003  002    35.2  8.64  -0.01 -0.06 -018  013 -065  073  030 -030    10.4  9.04   0.00 -0.08 -004  003 -076  081  029 -030
020430 15304 3.91 0.57 6079 4.45 1.3     5.5 7.76  -0.03 -046  060  042 -049  016 -017    97.0  2.95  -0.02 -0.03 -005  004  084 -088 -002  003    34.7  8.65  -0.01 -0.06 -017  013 -067  073  030 -029    11.7  9.13   0.00 -0.08 -004  004 -078  082  029 -029
014127 10672 4.48 0.57 6079 4.45 1.3     6.7 7.47  -0.03 -024  031  038 -050  017 -019    63.0  2.72   0.01 -0.03 -003  002  083 -088 -002  003    23.6  8.38  -0.01 -0.06  009 -027 -064  071  031 -031     6.0  8.78   0.00 -0.08 -002  002 -074  078  031 -031
029419 21637 4.28 0.58 6045 4.45 1.2     4.2 7.62  -0.03 -037  045  032 -039  020 -021    88.3  2.86  -0.02 -0.03 -005  003  085 -088 -003  002    31.2  8.57  -0.01 -0.06  014  039 -041  101  031 -002     3.3  8.53*  0.00 -0.09 -001  001 -074  076  032 -032
030589 22422 4.19 0.58 6037 4.45 1.2     5.2 7.66  -0.03 -041  050  042 -049  016 -017    90.7  2.87  -0.02 -0.03 -005  003  085 -088 -003  002    32.7  8.64  -0.01 -0.06 -017  012 -069  074  030 -030    12.0  9.18   0.00 -0.08 -005  003 -081  081  028 -029
025825 19148 4.50 0.59 5983 4.46 1.2     6.1 7.65  -0.03 -043  054  049 -054  014 -016    74.4  2.74   0.02 -0.03 -004  003  088 -088 -002  002    28.9  8.57  -0.01 -0.06  013  032 -072  073  031 -031     9.7  9.11   0.00 -0.08 -004  003 -081  081  029 -030
027859 20577 4.37 0.60 5961 4.47 1.1     6.1 7.65  -0.03 -043  051  043 -049  016 -017    74.3  2.73   0.03 -0.03 -004  003  088 -089 -002  002    29.6  8.60  -0.01 -0.06  017  041 -041  105  031 -032     5.8  8.87   0.00 -0.08 -002  002 -077  080  031 -031
028344 20899 4.45 0.61 5924 4.47 1.1     6.0 7.61  -0.03 -044  052  047 -054  015 -016    88.0  2.76  -0.01 -0.03 -005  002  087 -090 -003  002    30.3  8.67  -0.01 -0.06 -016  010 -073  076  029 -031     7.8  9.05   0.00 -0.09 -004  002 -079  078  029 -031
020439 15310 4.46 0.62 5894 4.48 1.1     6.0 7.75  -0.03 -060  072  046 -051  015 -016    84.9  2.76   0.04 -0.02 -005  003  088 -091 -003  002    29.5  8.65  -0.04 -0.06  017  041 -073  107  032 -031    10.2  9.22   0.00 -0.09 -005  003 -081  078  028 -030
028992 21317 4.73 0.63 5844 4.49 1.0     5.5 7.64  -0.03 -054  060  048 -055  014 -015    75.0  2.64   0.04 -0.02 -004  002  089 -093 -003  002    29.0  8.71  -0.01 -0.06 -016  009 -075  078  029 -030     8.1  9.14   0.00 -0.09 -004  002 -081  078  029 -030
026767 19786 4.78 0.64 5812 4.50 1.0     5.4 7.66  -0.02 -057  063  049 -056  014 -015    74.9  2.61   0.04 -0.02 -004  002  090 -094 -002  002    28.1  8.68  -0.01 -0.06  020  042 -076  080  032 -032     7.1  9.10   0.00 -0.08 -003  002 -076  083  030 -030
026736 19793 4.73 0.66 5757 4.51 1.0     5.5 7.66  -0.02 -064  071  050 -057  014 -015    60.8  2.45   0.05 -0.02 -002  002  092 -096 -002  002    26.6  8.69  -0.01 -0.06  020  037 -076  086  033 -032     6.1  9.07   0.00 -0.08 -003  002 -075  085  030 -031
028099 20741 4.75 0.66 5735 4.51 1.0     4.3 7.69  -0.02 -069  075  050 -056  014 -015    55.6  2.38   0.05 -0.02 -002  002  093 -096 -002  002    25.4  8.68  -0.01 -0.05  019  029 -077  086  032 -033     5.1  9.00   0.00 -0.08 -003  001 -079  084  030 -032
026756 19781 5.15 0.69 5640 4.53 1.0     5.0 7.63  -0.02 -074  080  055 -059  012 -014    35.0  2.08   0.08 -0.02 -001  001  096 -097 -002  002    24.3  8.74  -0.01 -0.06  018  023 -086  095  033 -034     4.1  8.98   0.00 -0.08 -002  002 -082  090  032 -031
027282 20146 5.11 0.72 5553 4.54 0.9     5.1 7.66  -0.02 -088  083  049 -055  013 -015    21.4  1.78   0.10 -0.01 -001  001  097 -102 -002  002    20.4  8.71  -0.01 -0.06  020 -021 -093  101  034 -035     7.3  9.35   0.00 -0.08 -003  003 -092  099  031 -030
240648 23750 5.19 0.73 5527 4.54 0.9     5.1 7.66  -0.02 -092  087  049 -056  014 -015    25.7  1.85   0.11 -0.01 -001  001  098 -104 -002  002    22.3  8.79  -0.01 -0.06  021 -019 -096  104  035 -035     4.3  9.10   0.00 -0.07 -002  002 -091  096  033 -031
019902 14976 5.03 0.73 5522 4.55 0.9     3.6 7.65  -0.02 -095  091  050 -058  013 -014    14.8  1.59   0.11 -0.01  000  001  097 -104 -002  002    19.3  8.71  -0.01 -0.06  020 -020 -095  102  035 -035     3.7  9.04   0.00 -0.07 -002  001 -090  095  033 -032
028593 21099 5.28 0.73 5516 4.55 0.9     4.5 7.67  -0.02 -097  091  048 -056  014 -015     9.0  1.36   0.11 -0.01 -001  000  096 -105 -002  001    18.5  8.69  -0.01 -0.06  019 -020 -096  101  035 -036     3.8  9.06   0.00 -0.07 -002  001 -091  096  033 -032
031609 23069 5.36 0.74 5508 4.55 0.9     3.7 7.67  -0.01 -101  095  050 -058  013 -014    16.0  1.61   0.11 -0.01  000  001  097 -106 -002  002    19.2  8.73  -0.01 -0.05  019 -020 -098  101  035 -036     3.1  8.97   0.00 -0.07 -002  001 -091  094  032 -033
027250 20130 5.48 0.75 5485 4.55 0.9     4.2 7.59  -0.01 -089  088  052 -059  013 -014    12.9  1.49   0.11 -0.01 -001  000  098 -108 -002  001    19.4  8.75  -0.01 -0.06  019 -019 -099  103  036 -036     2.6  8.90*  0.00 -0.08 -002  001 -092  096  033 -033
027732 20480 5.41 0.76 5449 4.55 0.9     4.3 7.61  -0.01 -099  095  052 -056  013 -015     9.3  1.31   0.12 -0.01 -001  000  102 -108 -002  002    18.3  8.76  -0.01 -0.06  019 -020 -101  104  036 -037     2.2  8.86*  0.00 -0.07 -001  001 -092  100  034 -033
032347 23498 5.33 0.76 5429 4.56 0.8     4.8 7.71  -0.01 -119  096  046 -048  014 -015    14.5  1.49   0.12 -0.01  000  001  104 -107 -002  002    20.2  8.84  -0.01 -0.05  021 -016 -102  109  037 -037     4.3  9.21   0.00 -0.08 -002  002 -096  100  033 -033
242780 24923 5.34 0.76 5429 4.56 0.8     4.8 7.69  -0.01 -113  091  047 -049  014 -015    11.9  1.40   0.12 -0.01  000  001  104 -107 -002  002    18.3  8.77  -0.01 -0.05  020 -017 -101  108  037 -037     3.1  9.05*  0.00 -0.07 -002  001 -094  098  033 -034
283704 20949 5.35 0.77 5426 4.56 0.8     3.7 7.72  -0.01 -117  093  047 -048  014 -015    10.9  1.36   0.12 -0.01  000  000  104 -107 -002  002    20.4  8.85* -0.01 -0.05  020 -016 -103  109  036 -037     1.5  8.70*  0.00 -0.08 -001  001 -091  091  035 -034
284574 21741 5.42 0.81 5303 4.57 0.8     4.8 7.76  -0.01 -141  105  038 -041  015 -016     6.7  1.04   0.15 -0.01  000  000  105 -111 -002  002    18.6  8.93* -0.01 -0.05  019 -014 -113  112  037 -038     1.6  8.85*  0.00 -0.06 -001  000 -087  105  035 -035
284253 19934 5.59 0.81 5297 4.57 0.8     3.6 7.66  -0.01 -124  098  043 -045  015 -016     3.5  0.75*  0.15 -0.01 -001  000  103 -113 -002  001    15.9  8.84* -0.01 -0.05  019 -015 -110  109  038 -038     2.3  9.03*  0.00 -0.08 -002  001 -088  106  034 -034
285773 20951 5.87 0.83 5254 4.58 0.7     3.8 7.73  -0.01 -135  089  034 -038  016 -017     3.9  0.75*  0.16 -0.01  000  000  104 -117 -002  002    11.2  8.67*  0.00 -0.05  020 -010 -100  117  040 -040     3.8  9.32*  0.00 -0.06 -002  001 -089  112  035 -034
030505 22380 5.63 0.83 5249 4.58 0.7     4.4 7.74  -0.01 -139  090  034 -038  015 -017     2.6  0.57*  0.16 -0.01  000  000  105 -117 -001  002    14.5  8.83*  0.00 -0.05  018 -010 -106  122  040 -040     3.1  9.22*  0.00 -0.05 -002  001 -088  111  035 -034
028258 20850 5.66 0.84 5235 4.58 0.7     4.1 7.72  -0.01 -136  089  036 -038  015 -016     1.4  0.29*  0.16 -0.01  000  001  106 -117 -001  003    15.1  8.87*  0.00 -0.05  018 -008 -107  125  041 -041     2.9  9.21   0.00 -0.06 -002  001 -093  111  035 -035
027771 20492 5.74 0.86 5196 4.58 0.7     4.5 7.78  -0.01 -142  090  032 -032  016 -017     2.5  0.50*  0.17 -0.01  000  000  113 -117 -001  002    15.1  8.91*  0.00 -0.04  018 -007 -109  129  041 -041     2.0  9.07   0.00 -0.06 -002  000 -106  111  036 -036
028462 20978 6.04 0.87 5172 4.58 0.7     4.5 7.75  -0.01 -147  094  034 -033  015 -017     5.5  0.82*  0.17 -0.01  000  000  115 -117 -001  002    16.1  8.98* -0.01 -0.04  016 -007 -117  133  041 -040     0.6  8.55*  0.00 -0.05  000  001 -103  111  036 -036
285367 19098 5.79 0.89 5114 4.59 0.7     4.3 7.70  -0.01 -143  093  030 -028  017 -018     1.2  0.10*  0.18 -0.01  000  000  117 -117 -001  002    13.2  8.94*  0.00 -0.04  016 -006 -125  139  041 -041     1.6  9.06*  0.00 -0.05 -001  001 -109  123  037 -036
285252 18327 5.91 0.89 5103 4.59 0.6     4.2 7.79  -0.01 -150  077  028 -026  016 -017     0.5 -0.29*  0.18 -0.01  000  000  117 -119  000  002    14.9  9.03*  0.00 -0.04  013 -003 -128  142  042 -041     0.3  8.32*  0.00 -0.09  000  000 -108  121  037 -038


==> anc/tableE2.dat <==
014127  6090.1 40.0  4.324 0.090  1.47 0.23  7.459 0.105 0.011     6079 4.45 1.3  7.469
019902  5605.6 15.0  4.476 0.040  1.06 0.08  7.697 0.047 0.005     5522 4.55 0.9  7.653
020430  6033.5 20.0  4.132 0.055  1.23 0.09  7.774 0.057 0.006     6079 4.45 1.3  7.758
020439  5937.2  0.0  4.372 0.000  1.37 0.12  7.756 0.065 0.006     5894 4.48 1.1  7.750
025825  6021.8 27.5  4.337 0.070  1.07 0.10  7.705 0.060 0.007     5983 4.46 1.2  7.653
026736  5823.9 15.0  4.432 0.040  1.21 0.08  7.722 0.054 0.006     5757 4.51 1.0  7.660
026756  5733.9 10.0  4.509 0.020  1.14 0.09  7.709 0.053 0.005     5640 4.53 1.0  7.627
026767  5877.3 25.0  4.397 0.070  1.19 0.11  7.722 0.067 0.007     5812 4.50 1.0  7.659
027250  5590.5 17.5  4.623 0.040  1.06 0.16  7.729 0.075 0.007     5485 4.55 0.9  7.587
027282  5644.7 17.5  4.501 0.035  1.35 0.09  7.685 0.057 0.006     5553 4.54 0.9  7.660
027406  6077.3  0.0  4.204 0.000  1.81 0.23  7.630 0.092 0.010     6107 4.44 1.3  7.689
027732  5553.6 12.5  4.582 0.030  0.99 0.08  7.703 0.045 0.004     5449 4.55 0.9  7.611
027771  5238.2 25.0  4.495 0.085  1.25 0.12  7.651 0.067 0.007     5196 4.58 0.7  7.782
027859  5866.3  0.0  4.118 0.000  1.43 0.12  7.578 0.066 0.007     5961 4.47 1.1  7.647
028033  6146.0 17.5  4.100 0.045  1.26 0.09  7.715 0.050 0.005     6118 4.44 1.3  7.714
028099  5698.3  7.5  4.336 0.045  1.30 0.07  7.623 0.046 0.005     5735 4.51 1.0  7.689
028237  6314.8  0.0  4.700 0.000  1.35 0.00  7.845 0.087 0.010     6107 4.44 1.3  7.585
028258  5343.0 25.0  4.540 0.070  1.15 0.10  7.701 0.055 0.005     5235 4.58 0.7  7.723
028344  6127.2 45.0  4.645 0.100  1.35 0.22  7.824 0.108 0.012     5924 4.47 1.1  7.606
028462  5243.0 17.5  4.530 0.055  1.13 0.10  7.697 0.056 0.006     5172 4.58 0.7  7.748
028593  5653.0 15.0  4.685 0.040  1.02 0.12  7.769 0.059 0.006     5516 4.55 0.9  7.670
028635  6301.7 12.5  4.578 0.000  1.08 0.00  7.791 0.070 0.007     6186 4.42 1.4  7.637
028992  6002.0  7.5  4.574 0.020  1.32 0.11  7.708 0.056 0.006     5844 4.49 1.0  7.643
030505  5307.8  0.0  4.412 0.000  1.07 0.14  7.713 0.064 0.006     5249 4.58 0.7  7.741
030589  6077.0 20.0  4.492 0.045  1.35 0.15  7.710 0.079 0.008     6037 4.45 1.2  7.664
030810  6281.5 35.0  4.631 0.080  1.10 0.21  7.550 0.077 0.008     6174 4.43 1.4  7.537
031609  5545.5 15.0  4.379 0.040  1.01 0.08  7.698 0.046 0.004     5508 4.55 0.9  7.665
032347  5515.5 27.5  4.396 0.075  1.11 0.10  7.709 0.064 0.006     5429 4.56 0.8  7.709
035768  6177.4 17.5  4.123 0.040  1.28 0.11  7.680 0.056 0.006     6122 4.44 1.3  7.657
240648  5606.7 25.0  4.474 0.060  1.30 0.12  7.696 0.070 0.007     5527 4.54 0.9  7.660
242780  5608.0 30.0  4.711 0.085  1.14 0.11  7.788 0.070 0.007     5429 4.56 0.8  7.691
283704  5545.0 20.0  4.536 0.055  1.08 0.09  7.731 0.053 0.005     5426 4.56 0.8  7.723
284253  5491.8 25.0  4.631 0.070  1.01 0.14  7.743 0.070 0.007     5297 4.57 0.8  7.661
284574  5430.8 25.0  4.513 0.075  1.23 0.12  7.748 0.067 0.007     5303 4.57 0.8  7.756
285252  5145.2  7.5  4.518 0.020  1.05 0.12  7.708 0.061 0.006     5103 4.59 0.6  7.793
285367  5155.7 22.5  4.457 0.075  1.30 0.13  7.596 0.064 0.006     5114 4.59 0.7  7.704
285773  5324.4 20.0  4.561 0.055  1.12 0.10  7.669 0.052 0.005     5254 4.58 0.7  7.730

